Transfer Q Star: Principled Decoding for LLM Alignment

Aligning foundation models is essential for their safe and trustworthy deployment. However, traditional fine-tuning methods are computationally intensive and require updating billions of model parameters. A promising alternative, alignment via decoding, adjusts the response distribution directly without model updates to maximize a target reward $r$, thus providing a lightweight and adaptable framework for alignment. However, principled decoding methods rely on oracle access to an optimal Q-function ($Q^*$), which is often unavailable in practice. Hence, prior SoTA methods either approximate this $Q^*$ using $Q^{\pi_{\texttt{sft}}}$ (derived from the reference $\texttt{SFT}$ model) or rely on short-term rewards, resulting in sub-optimal decoding performance. In this work, we propose Transfer $Q^*$, which implicitly estimates the optimal value function for a target reward $r$ through a baseline model $\rho_{\texttt{BL}}$ aligned with a baseline reward $\rho_{\texttt{BL}}$ (which can be different from the target reward $r$). Theoretical analyses of Transfer $Q^*$ provide a rigorous characterization of its optimality, deriving an upper bound on the sub-optimality gap and identifying a hyperparameter to control the deviation from the pre-trained reference $\texttt{SFT}$ model based on user needs. Our approach significantly reduces the sub-optimality gap observed in prior SoTA methods and demonstrates superior empirical performance across key metrics such as coherence, diversity, and quality in extensive tests on several synthetic and real datasets.

==> figures/kl_plot.py <==
import seaborn as sns
import matplotlib.pyplot as plt  
from matplotlib.colors import LinearSegmentedColormap

plt.rcParams.update({'figure.autolayout': True})

val = {"methods":["ARGS \n (SFT)" , "$CD^{--}$", "TQ* \n (Ours)"],
       "values":[8.83, 9.36, 8.77],
    }



# val["values"] = [(val["values"][i] - val["min"])/(val["max"] - val["min"]) for i in range(len(val["values"]))]
colors = ["#32936F", "#A14DA0","#9BC53D"]  

fig, ax = plt.subplots(figsize=(14,11))
t_ax =sns.barplot(val, x = "methods", y="values", ax = ax,  palette=colors, orient="v", alpha=0.9, width=0.3,  zorder=3)

for patch in t_ax.patches:
    clr = patch.get_facecolor()
    patch.set_edgecolor(clr)
    patch.set_linewidth(6)


ax.set_ylim([0, 10])
ax.grid(which='major', axis='both', linestyle='--', zorder=0, linewidth=1)
plt.xticks(fontsize=55)
plt.yticks(fontsize=55)
# plt.axhline(y = 0.77, color = 'red', linestyle = '--', label="Oracle", linewidth=5)
# plt.legend(fontsize=30, loc="best", frameon=True, fancybox=True, bbox_to_anchor=(1.02,1.16))
ax.set_ylabel("KL Divergence", fontsize=65)
ax.set_xlabel("Methods", fontsize=65)
# fig.savefig("kl_plot.jpg", dpi=400, bbox_inches='tight')
fig.savefig("kl_plot.jpg", dpi=400, bbox_inches='tight')
plt.show()
